Knot Probabilities in Random Diagrams

We consider a natural model of random knotting- choose a knot diagram at random from the finite set of diagrams with n crossings. We tabulate diagrams with 10 and fewer crossings and classify the diagrams by knot type, allowing us to compute exact probabilities for knots in this model. As expected, most diagrams with 10 and fewer crossings are unknots (about 78% of the roughly 1.6 billion 10 crossing diagrams). For these crossing numbers, the unknot fraction is mostly explained by the prevalence of tree-like diagrams which are unknots for any assignment of over/under information at crossings. The data shows a roughly linear relationship between the log of knot type probability and the log of the frequency rank of the knot type, analogous to Zipf's law for word frequency. All knot frequencies are available as ancillary data.

==> anc/README.txt <==
---------------------------------
README : Knot Shadow Data
---------------------------------

This directory contains supplementary data files for the paper "Knot
Probabilities in Random Diagrams" by Jason Cantarella, Harrison
Chapman, and Matt Mastin. This document describes the files and their
formats.

Due to the extremely tight filesize limits on arXiv ancillary data, we are
unable to distribute files of shadows or diagrams directly through arXiv.
They are currently available at

www.jasoncantarella.com/wordpress/papers

This is clearly not a stable solution, but we hope to enter the data in a
more permanent repository as the paper is published.

We also give csv files giving the actual counts of all observed knot
types for each number of crossings. Knot types are specified using a
version of Rolfsen's table augmented with composite knots and data on
the symmetry type of the knot. These tables appeared first in ``The
Shapes of Tight Composite Knots'' (Cantarella, LaPointe, and Rawdon)
and ``An Enhanced Prime Decomposition Theorem for Knots with Symmetry
Information'' (Mastin), and are included in this package as

knot-table.csv

In each, knot types are given in the format

Knot[<Crossing number>,<Index in Rolfsen's table>]<symmetry>

where <symmetry> is one of 'm' (all crossing signs reversed, or
'mirror image'), 'r' (orientation reversed), 'mr' (crossing signs and
orientation reversed), or blank. We took the versions of the knots in
the table of knots in the KnotTheory package to be the 'base' versions
of each knot. For composite knots, we give the names of the prime
factors with '#' in between.

The csv files of observations

knot-frequency-03.csv

through

knot-frequency-10.csv

are in the format

<knot type>, <number of diagrams>

with two special knot types:

Unknot[] and AllDiagrams[]

to indicate the number of unknots and the total number of diagrams at
the start of the file.






==> anc/knot-frequency-03.csv <==
AllDiagrams[],36
Unknot[],34
"Knot[3, 1]",1
"Knot[3, 1]m",1

==> anc/knot-frequency-04.csv <==
AllDiagrams[],276
Unknot[],265
"Knot[3, 1]",5
"Knot[3, 1]m",5
"Knot[4, 1]",1

==> anc/knot-frequency-05.csv <==
AllDiagrams[],2936
Unknot[],2744
"Knot[3, 1]m",85
"Knot[3, 1]",85
"Knot[4, 1]",18
"Knot[5, 2]",1
"Knot[5, 2]m",1
"Knot[5, 1]",1
"Knot[5, 1]m",1

==> anc/knot-frequency-06.csv <==
AllDiagrams[],35872
Unknot[],32456
"Knot[3, 1]m",1466
"Knot[3, 1]",1466
"Knot[4, 1]",412
"Knot[5, 2]",24
"Knot[5, 2]m",24
"Knot[5, 1]",6
"Knot[5, 1]m",6
"Knot[3, 1]#Knot[3, 1]",2
"Knot[3, 1]m#Knot[3, 1]m",2
"Knot[6, 3]",2
"Knot[3, 1]#Knot[3, 1]m",2
"Knot[6, 2]",1
"Knot[6, 2]m",1
"Knot[6, 1]m",1
"Knot[6, 1]",1

==> anc/knot-frequency-07.csv <==
AllDiagrams[],484088
Unknot[],422332
"Knot[3, 1]",25432
"Knot[3, 1]m",25432
"Knot[4, 1]",8450
"Knot[5, 2]",730
"Knot[5, 2]m",730
"Knot[5, 1]",213
"Knot[5, 1]m",213
"Knot[3, 1]#Knot[3, 1]m",112
"Knot[6, 3]",106
"Knot[3, 1]m#Knot[3, 1]m",58
"Knot[3, 1]#Knot[3, 1]",58
"Knot[6, 2]m",58
"Knot[6, 2]",58
"Knot[6, 1]m",34
"Knot[6, 1]",34
"Knot[3, 1]#Knot[4, 1]",8
"Knot[3, 1]m#Knot[4, 1]",8
"Knot[7, 6]",3
"Knot[7, 6]m",3
"Knot[7, 7]m",2
"Knot[7, 7]",2
"Knot[7, 5]",2
"Knot[7, 5]m",2
"Knot[7, 1]",1
"Knot[7, 1]m",1
"Knot[7, 2]",1
"Knot[7, 2]m",1
"Knot[7, 4]",1
"Knot[7, 3]",1
"Knot[7, 3]m",1
"Knot[7, 4]m",1

==> anc/knot-frequency-08.csv <==
AllDiagrams[],6967942
Unknot[],5852832
"Knot[3, 1]m",440570
"Knot[3, 1]",440570
"Knot[4, 1]",165791
"Knot[5, 2]",18075
"Knot[5, 2]m",18075
"Knot[5, 1]",5819
"Knot[5, 1]m",5819
"Knot[3, 1]#Knot[3, 1]m",3953
"Knot[6, 3]",3515
"Knot[6, 2]m",2027
"Knot[6, 2]",2027
"Knot[3, 1]m#Knot[3, 1]m",2006
"Knot[3, 1]#Knot[3, 1]",2006
"Knot[6, 1]m",1267
"Knot[6, 1]",1267
"Knot[3, 1]m#Knot[4, 1]",516
"Knot[3, 1]#Knot[4, 1]",516
"Knot[7, 6]",193
"Knot[7, 6]m",193
"Knot[7, 7]m",124
"Knot[7, 7]",124
"Knot[7, 5]m",102
"Knot[7, 5]",102
"Knot[7, 2]m",44
"Knot[7, 2]",44
"Knot[7, 3]",39
"Knot[7, 3]m",39
"Knot[7, 4]",36
"Knot[7, 4]m",36
"Knot[4, 1]#Knot[4, 1]",20
"Knot[8, 20]",14
"Knot[8, 20]m",14
"Knot[3, 1]#Knot[5, 2]",10
"Knot[3, 1]m#Knot[5, 2]",10
"Knot[3, 1]m#Knot[5, 2]m",10
"Knot[3, 1]#Knot[5, 2]m",10
"Knot[8, 21]",9
"Knot[8, 21]m",9
"Knot[7, 1]m",8
"Knot[7, 1]",8
"Knot[8, 19]m",6
"Knot[8, 19]",6
"Knot[8, 14]",6
"Knot[8, 14]m",6
"Knot[8, 12]",5
"Knot[8, 8]",4
"Knot[8, 8]m",4
"Knot[8, 13]",4
"Knot[8, 13]m",4
"Knot[8, 15]",3
"Knot[8, 15]m",3
"Knot[8, 11]",3
"Knot[8, 11]m",3
"Knot[3, 1]m#Knot[5, 1]",2
"Knot[3, 1]#Knot[5, 1]m",2
"Knot[3, 1]#Knot[5, 1]",2
"Knot[3, 1]m#Knot[5, 1]m",2
"Knot[8, 7]",2
"Knot[8, 7]m",2
"Knot[8, 17]",1
"Knot[8, 9]",2
"Knot[8, 10]m",2
"Knot[8, 6]m",2
"Knot[8, 6]",2
"Knot[8, 10]",2
"Knot[8, 1]",1
"Knot[8, 1]m",1
"Knot[8, 2]m",1
"Knot[8, 2]",1
"Knot[8, 4]m",1
"Knot[8, 4]",1
"Knot[8, 5]",1
"Knot[8, 5]m",1
"Knot[8, 3]",1
"Knot[8, 16]",1
"Knot[8, 18]",1
"Knot[8, 16]m",1
"Knot[8, 17]r",1

==> anc/knot-frequency-09.csv <==
AllDiagrams[],105555336
Unknot[],85253534
"Knot[3, 1]",7696083
"Knot[3, 1]m",7696083
"Knot[4, 1]",3175612
"Knot[5, 2]",415290
"Knot[5, 2]m",415290
"Knot[5, 1]",142614
"Knot[5, 1]m",142614
"Knot[3, 1]#Knot[3, 1]m",113684
"Knot[6, 3]",96666
"Knot[6, 2]",58354
"Knot[6, 2]m",58354
"Knot[3, 1]#Knot[3, 1]",56893
"Knot[3, 1]m#Knot[3, 1]m",56893
"Knot[6, 1]m",38199
"Knot[6, 1]",38199
"Knot[3, 1]#Knot[4, 1]",20458
"Knot[3, 1]m#Knot[4, 1]",20458
"Knot[7, 6]",7608
"Knot[7, 6]m",7608
"Knot[7, 7]",4709
"Knot[7, 7]m",4709
"Knot[7, 5]m",4244
"Knot[7, 5]",4244
"Knot[7, 2]m",2103
"Knot[7, 2]",2103
"Knot[7, 3]",1793
"Knot[7, 3]m",1793
"Knot[7, 4]m",1516
"Knot[7, 4]",1516
"Knot[4, 1]#Knot[4, 1]",1176
"Knot[8, 20]",985
"Knot[8, 20]m",985
"Knot[3, 1]m#Knot[5, 2]m",784
"Knot[3, 1]#Knot[5, 2]",784
"Knot[3, 1]m#Knot[5, 2]",784
"Knot[3, 1]#Knot[5, 2]m",784
"Knot[8, 21]",574
"Knot[8, 21]m",574
"Knot[7, 1]m",444
"Knot[7, 1]",444
"Knot[8, 14]",442
"Knot[8, 14]m",442
"Knot[8, 12]",340
"Knot[8, 19]m",337
"Knot[8, 19]",337
"Knot[8, 8]",322
"Knot[8, 8]m",322
"Knot[8, 13]m",303
"Knot[8, 13]",303
"Knot[8, 11]",236
"Knot[8, 11]m",236
"Knot[3, 1]m#Knot[5, 1]",188
"Knot[3, 1]#Knot[5, 1]m",188
"Knot[3, 1]#Knot[5, 1]",188
"Knot[3, 1]m#Knot[5, 1]m",188
"Knot[8, 7]m",169
"Knot[8, 7]",169
"Knot[8, 6]m",169
"Knot[8, 6]",169
"Knot[8, 10]m",160
"Knot[8, 10]",160
"Knot[8, 9]",160
"Knot[8, 15]",147
"Knot[8, 15]m",147
"Knot[8, 17]",68
"Knot[8, 2]m",98
"Knot[8, 2]",98
"Knot[8, 4]",90
"Knot[8, 4]m",90
"Knot[8, 16]",68
"Knot[8, 16]m",68
"Knot[8, 1]",58
"Knot[8, 1]m",58
"Knot[8, 3]",50
"Knot[3, 1]m#Knot[6, 3]",48
"Knot[3, 1]#Knot[6, 3]",48
"Knot[8, 5]",44
"Knot[8, 5]m",44
"Knot[9, 44]",42
"Knot[9, 44]m",42
"Knot[3, 1]#Knot[3, 1]m#Knot[3, 1]m",35
"Knot[3, 1]#Knot[3, 1]#Knot[3, 1]m",35
"Knot[9, 45]",32
"Knot[9, 45]m",32
"Knot[9, 43]m",26
"Knot[9, 43]",26
"Knot[3, 1]m#Knot[6, 2]",24
"Knot[3, 1]m#Knot[6, 2]m",24
"Knot[3, 1]#Knot[6, 2]",24
"Knot[3, 1]#Knot[6, 2]m",24
"Knot[8, 18]",16
"Knot[3, 1]#Knot[3, 1]#Knot[3, 1]",13
"Knot[3, 1]m#Knot[3, 1]m#Knot[3, 1]m",13
"Knot[3, 1]m#Knot[6, 1]",12
"Knot[3, 1]#Knot[6, 1]",12
"Knot[3, 1]m#Knot[6, 1]m",12
"Knot[3, 1]#Knot[6, 1]m",12
"Knot[9, 27]",12
"Knot[9, 46]m",12
"Knot[9, 46]",12
"Knot[9, 27]m",12
"Knot[4, 1]#Knot[5, 1]",8
"Knot[4, 1]#Knot[5, 1]m",8
"Knot[9, 19]",8
"Knot[9, 19]m",8
"Knot[9, 31]m",8
"Knot[9, 26]",8
"Knot[9, 31]",8
"Knot[9, 30]m",8
"Knot[9, 30]",8
"Knot[9, 26]m",8
"Knot[9, 28]",7
"Knot[9, 28]m",7
"Knot[9, 20]",6
"Knot[9, 20]m",6
"Knot[9, 21]m",6
"Knot[9, 24]m",6
"Knot[9, 18]m",6
"Knot[9, 25]m",6
"Knot[9, 24]",6
"Knot[9, 15]",6
"Knot[9, 25]",6
"Knot[9, 15]m",6
"Knot[9, 21]",6
"Knot[9, 18]",6
"Knot[9, 8]m",5
"Knot[9, 8]",5
"Knot[9, 23]",5
"Knot[9, 23]m",5
"Knot[9, 17]",4
"Knot[9, 17]m",4
"Knot[9, 14]m",4
"Knot[9, 14]",4
"Knot[9, 13]m",4
"Knot[9, 13]",4
"Knot[9, 22]m",4
"Knot[9, 22]",4
"Knot[9, 48]m",4
"Knot[9, 33]",2
"Knot[9, 33]m",2
"Knot[9, 48]",4
"Knot[9, 32]",2
"Knot[9, 32]m",2
"Knot[9, 11]",3
"Knot[9, 11]m",3
"Knot[9, 7]",3
"Knot[9, 7]m",3
"Knot[9, 36]",3
"Knot[9, 36]m",3
"Knot[9, 5]",2
"Knot[9, 5]m",2
"Knot[9, 6]",2
"Knot[9, 6]m",2
"Knot[9, 9]",2
"Knot[9, 9]m",2
"Knot[9, 16]",2
"Knot[9, 10]",2
"Knot[9, 16]m",2
"Knot[9, 10]m",2
"Knot[9, 49]",2
"Knot[9, 49]m",2
"Knot[9, 47]",2
"Knot[9, 37]",2
"Knot[9, 37]m",2
"Knot[9, 47]m",2
"Knot[9, 1]",1
"Knot[9, 1]m",1
"Knot[9, 2]m",1
"Knot[9, 2]",1
"Knot[9, 3]",1
"Knot[9, 3]m",1
"Knot[9, 35]m",1
"Knot[9, 35]",1
"Knot[9, 4]m",1
"Knot[9, 4]",1
"Knot[9, 41]m",1
"Knot[9, 41]",1
"Knot[9, 29]m",1
"Knot[9, 29]",1
"Knot[9, 39]m",1
"Knot[9, 38]",1
"Knot[9, 40]m",1
"Knot[9, 40]",1
"Knot[9, 34]m",1
"Knot[9, 39]",1
"Knot[9, 38]m",1
"Knot[9, 34]",1
"Knot[9, 42]m",35
"Knot[9, 42]",35
"Knot[4, 1]#Knot[5, 2]",40
"Knot[4, 1]#Knot[5, 2]m",40
"Knot[9, 12]",3
"Knot[9, 12]m",3
"Knot[8, 17]r",68
"Knot[9, 32]r",2
"Knot[9, 32]rm",2
"Knot[9, 33]r",2
"Knot[9, 33]rm",2

==> anc/knot-frequency-10.csv <==
AllDiagrams[],1664142836
Unknot[],1291291155
"Knot[3, 1]",135702456
"Knot[3, 1]m",135702456
"Knot[4, 1]",60146706
"Knot[5, 2]",9025926
"Knot[5, 2]m",9025926
"Knot[3, 1]#Knot[3, 1]m",2923783
"Knot[6, 3]",2389180
"Knot[6, 2]",1493624
"Knot[6, 2]m",1493624
"Knot[3, 1]#Knot[3, 1]",1461498
"Knot[3, 1]m#Knot[3, 1]m",1461498
"Knot[6, 1]m",1015996
"Knot[6, 1]",1015996
"Knot[3, 1]#Knot[4, 1]",648362
"Knot[3, 1]m#Knot[4, 1]",648362
"Knot[7, 6]m",240121
"Knot[7, 6]",240121
"Knot[7, 7]",144455
"Knot[7, 7]m",144455
"Knot[7, 5]m",138467
"Knot[7, 5]",138467
"Knot[7, 2]m",74739
"Knot[7, 2]",74739
"Knot[7, 3]",62059
"Knot[7, 3]m",62059
"Knot[4, 1]#Knot[4, 1]",51526
"Knot[7, 4]m",49731
"Knot[7, 4]",49731
"Knot[8, 20]",41843
"Knot[8, 20]m",41843
"Knot[3, 1]m#Knot[5, 2]m",36548
"Knot[3, 1]#Knot[5, 2]",36548
"Knot[3, 1]m#Knot[5, 2]",36544
"Knot[3, 1]#Knot[5, 2]m",36544
"Knot[8, 21]",24611
"Knot[8, 21]m",24611
"Knot[8, 14]",19412
"Knot[8, 14]m",19412
"Knot[7, 1]m",17441
"Knot[7, 1]",17441
"Knot[8, 12]",15470
"Knot[8, 19]m",14548
"Knot[8, 19]",14548
"Knot[8, 13]m",13504
"Knot[8, 13]",13504
"Knot[8, 11]",10754
"Knot[8, 11]m",10754
"Knot[3, 1]m#Knot[5, 1]",9883
"Knot[3, 1]#Knot[5, 1]m",9883
"Knot[3, 1]#Knot[5, 1]",9880
"Knot[3, 1]m#Knot[5, 1]m",9880
"Knot[8, 6]m",8209
"Knot[8, 6]",8209
"Knot[8, 7]m",8154
"Knot[8, 7]",8154
"Knot[8, 10]m",7549
"Knot[8, 10]",7549
"Knot[8, 9]",7478
"Knot[8, 15]",6477
"Knot[8, 15]m",6477
"Knot[8, 17]",2836
"Knot[8, 2]m",5149
"Knot[8, 2]",5149
"Knot[8, 4]",4488
"Knot[8, 4]m",4488
"Knot[3, 1]m#Knot[6, 3]",3996
"Knot[3, 1]#Knot[6, 3]",3996
"Knot[9, 44]",3340
"Knot[9, 44]m",3340
"Knot[8, 1]",3299
"Knot[8, 1]m",3299
"Knot[3, 1]#Knot[3, 1]#Knot[3, 1]m",2966
"Knot[3, 1]#Knot[3, 1]m#Knot[3, 1]m",2966
"Knot[8, 3]",2610
"Knot[9, 45]",2554
"Knot[9, 45]m",2554
"Knot[8, 5]",2203
"Knot[8, 5]m",2203
"Knot[3, 1]m#Knot[6, 2]",2124
"Knot[3, 1]#Knot[6, 2]",2124
"Knot[3, 1]#Knot[6, 2]m",2124
"Knot[3, 1]m#Knot[6, 2]m",2124
"Knot[9, 43]m",2072
"Knot[9, 43]",2072
"Knot[3, 1]#Knot[6, 1]",1174
"Knot[3, 1]#Knot[6, 1]m",1174
"Knot[3, 1]m#Knot[6, 1]",1174
"Knot[3, 1]m#Knot[6, 1]m",1174
"Knot[9, 27]",993
"Knot[9, 27]m",993
"Knot[3, 1]m#Knot[3, 1]m#Knot[3, 1]m",990
"Knot[3, 1]#Knot[3, 1]#Knot[3, 1]",990
"Knot[9, 46]",886
"Knot[9, 46]m",886
"Knot[4, 1]#Knot[5, 1]",820
"Knot[4, 1]#Knot[5, 1]m",820
"Knot[9, 19]",714
"Knot[9, 19]m",714
"Knot[9, 26]",674
"Knot[9, 26]m",674
"Knot[9, 30]m",660
"Knot[9, 30]",660
"Knot[9, 31]m",639
"Knot[9, 31]",639
"Knot[8, 18]",638
"Knot[9, 15]",549
"Knot[9, 15]m",549
"Knot[9, 20]m",523
"Knot[9, 20]",523
"Knot[9, 24]",521
"Knot[9, 24]m",521
"Knot[9, 21]m",521
"Knot[9, 21]",521
"Knot[9, 25]m",516
"Knot[9, 25]",516
"Knot[9, 8]m",501
"Knot[9, 8]",501
"Knot[9, 28]",492
"Knot[9, 28]m",492
"Knot[9, 18]",400
"Knot[9, 18]m",400
"Knot[9, 23]",382
"Knot[9, 23]m",382
"Knot[9, 14]m",373
"Knot[9, 14]",373
"Knot[9, 17]m",359
"Knot[9, 17]",359
"Knot[9, 22]m",358
"Knot[9, 22]",358
"Knot[9, 48]m",334
"Knot[9, 48]",334
"Knot[9, 33]",153
"Knot[9, 33]m",153
"Knot[9, 32]",153
"Knot[9, 32]m",153
"Knot[3, 1]#Knot[3, 1]m#Knot[4, 1]",304
"Knot[9, 11]",287
"Knot[9, 11]m",287
"Knot[9, 36]m",279
"Knot[9, 36]",279
"Knot[9, 13]m",273
"Knot[9, 13]",273
"Knot[9, 7]",259
"Knot[9, 7]m",259
"Knot[4, 1]#Knot[6, 3]",192
"Knot[9, 37]",176
"Knot[9, 37]m",176
"Knot[9, 6]m",162
"Knot[9, 6]",162
"Knot[3, 1]#Knot[3, 1]#Knot[4, 1]",156
"Knot[3, 1]m#Knot[3, 1]m#Knot[4, 1]",156
"Knot[9, 9]m",149
"Knot[9, 9]",149
"Knot[9, 16]",139
"Knot[9, 16]m",139
"Knot[9, 49]m",114
"Knot[9, 49]",114
"Knot[9, 5]m",111
"Knot[9, 5]",111
"Knot[9, 47]m",105
"Knot[9, 47]",105
"Knot[9, 10]",97
"Knot[9, 10]m",97
"Knot[4, 1]#Knot[6, 2]m",96
"Knot[4, 1]#Knot[6, 2]",96
"Knot[3, 1]m#Knot[7, 6]m",84
"Knot[3, 1]#Knot[7, 6]m",84
"Knot[3, 1]m#Knot[7, 6]",84
"Knot[3, 1]#Knot[7, 6]",84
"Knot[9, 38]",78
"Knot[9, 29]m",78
"Knot[9, 29]",78
"Knot[9, 39]m",78
"Knot[10, 137]m",78
"Knot[10, 137]",78
"Knot[9, 39]",78
"Knot[9, 38]m",78
"Knot[10, 133]m",76
"Knot[10, 133]",76
"Knot[9, 34]m",74
"Knot[9, 34]",74
"Knot[9, 2]m",72
"Knot[9, 2]",72
"Knot[9, 3]",63
"Knot[9, 3]m",63
"Knot[10, 136]",60
"Knot[10, 136]m",60
"Knot[9, 4]m",59
"Knot[9, 4]",59
"Knot[3, 1]#Knot[7, 7]",56
"Knot[3, 1]#Knot[7, 7]m",56
"Knot[3, 1]m#Knot[7, 7]m",56
"Knot[3, 1]m#Knot[7, 7]",56
"Knot[10, 147]",26
"Knot[10, 147]m",26
"Knot[5, 2]#Knot[5, 2]m",50
"Knot[4, 1]#Knot[6, 1]",48
"Knot[4, 1]#Knot[6, 1]m",48
"Knot[10, 135]",48
"Knot[10, 135]m",48
"Knot[10, 150]",22
"Knot[10, 150]m",22
"Knot[3, 1]m#Knot[7, 5]",42
"Knot[3, 1]m#Knot[7, 5]m",42
"Knot[3, 1]#Knot[7, 5]",42
"Knot[3, 1]#Knot[7, 5]m",42
"Knot[10, 134]",40
"Knot[10, 134]m",40
"Knot[10, 128]m",35
"Knot[10, 128]",35
"Knot[10, 146]",34
"Knot[10, 138]m",34
"Knot[10, 138]",34
"Knot[10, 146]m",34
"Knot[10, 45]",32
"Knot[10, 131]",32
"Knot[10, 151]m",16
"Knot[10, 131]m",32
"Knot[10, 151]",16
"Knot[5, 2]#Knot[5, 2]",30
"Knot[5, 2]m#Knot[5, 2]m",30
"Knot[10, 140]m",29
"Knot[10, 140]",29
"Knot[10, 143]m",28
"Knot[10, 143]",28
"Knot[9, 41]m",26
"Knot[9, 41]",26
"Knot[10, 130]m",26
"Knot[10, 130]",26
"Knot[10, 148]m",12
"Knot[10, 148]",12
"Knot[10, 73]m",24
"Knot[10, 73]",24
"Knot[10, 42]",24
"Knot[10, 42]m",24
"Knot[10, 44]",24
"Knot[10, 44]m",24
"Knot[10, 145]m",20
"Knot[10, 145]",20
"Knot[10, 124]m",19
"Knot[10, 141]m",19
"Knot[10, 141]",19
"Knot[10, 124]",19
"Knot[10, 41]m",18
"Knot[10, 41]",18
"Knot[10, 43]",18
"Knot[10, 160]m",18
"Knot[10, 160]",18
"Knot[9, 35]m",17
"Knot[9, 35]",17
"Knot[10, 127]m",16
"Knot[10, 127]",16
"Knot[10, 149]",8
"Knot[10, 149]m",8
"Knot[3, 1]m#Knot[7, 2]m",14
"Knot[3, 1]m#Knot[7, 2]",14
"Knot[3, 1]#Knot[7, 2]",14
"Knot[3, 1]#Knot[7, 2]m",14
"Knot[3, 1]#Knot[7, 4]m",14
"Knot[3, 1]m#Knot[7, 4]",14
"Knot[3, 1]m#Knot[7, 4]m",14
"Knot[3, 1]#Knot[7, 4]",14
"Knot[10, 78]m",14
"Knot[10, 78]",14
"Knot[3, 1]m#Knot[7, 3]",14
"Knot[3, 1]#Knot[7, 3]",14
"Knot[3, 1]m#Knot[7, 3]m",14
"Knot[3, 1]#Knot[7, 3]m",14
"Knot[10, 126]",14
"Knot[10, 126]m",14
"Knot[10, 144]m",14
"Knot[10, 144]",14
"Knot[10, 161]",14
"Knot[10, 161]m",14
"Knot[10, 142]m",13
"Knot[10, 142]",13
"Knot[10, 38]m",12
"Knot[10, 38]",12
"Knot[10, 77]m",12
"Knot[10, 77]",12
"Knot[10, 39]m",12
"Knot[10, 30]m",12
"Knot[10, 30]",12
"Knot[10, 39]",12
"Knot[10, 59]m",12
"Knot[10, 59]",12
"Knot[10, 32]",12
"Knot[10, 72]",12
"Knot[10, 32]m",12
"Knot[10, 72]m",12
"Knot[9, 40]m",12
"Knot[10, 57]m",12
"Knot[9, 40]",12
"Knot[10, 57]",12
"Knot[10, 27]",12
"Knot[10, 27]m",12
"Knot[10, 36]m",10
"Knot[10, 36]",10
"Knot[5, 1]#Knot[5, 2]",10
"Knot[5, 1]m#Knot[5, 2]",10
"Knot[5, 1]m#Knot[5, 2]m",10
"Knot[5, 1]#Knot[5, 2]m",10
"Knot[9, 1]",10
"Knot[9, 1]m",10
"Knot[10, 159]",10
"Knot[10, 159]m",10
"Knot[10, 60]m",10
"Knot[10, 60]",10
"Knot[10, 29]m",9
"Knot[10, 29]",9
"Knot[10, 70]m",9
"Knot[10, 70]",9
"Knot[10, 155]m",9
"Knot[10, 155]",9
"Knot[10, 28]m",8
"Knot[10, 28]",8
"Knot[10, 55]",8
"Knot[10, 35]m",8
"Knot[10, 55]m",8
"Knot[10, 35]",8
"Knot[10, 31]m",8
"Knot[10, 31]",8
"Knot[10, 23]m",8
"Knot[10, 23]",8
"Knot[10, 53]",8
"Knot[10, 53]m",8
"Knot[10, 37]",8
"Knot[10, 33]",8
"Knot[10, 81]",4
"Knot[10, 69]",8
"Knot[10, 69]m",8
"Knot[10, 88]",4
"Knot[10, 139]",7
"Knot[10, 139]m",7
"Knot[10, 34]",6
"Knot[10, 34]m",6
"Knot[10, 67]m",3
"Knot[10, 18]m",6
"Knot[10, 58]m",6
"Knot[10, 58]",6
"Knot[10, 18]",6
"Knot[10, 67]",3
"Knot[10, 87]m",3
"Knot[10, 87]",3
"Knot[10, 14]",6
"Knot[10, 14]m",6
"Knot[10, 24]m",6
"Knot[10, 24]",6
"Knot[10, 26]m",6
"Knot[10, 26]",6
"Knot[10, 51]",6
"Knot[10, 51]m",6
"Knot[10, 84]m",3
"Knot[10, 84]",3
"Knot[10, 21]m",5
"Knot[10, 21]",5
"Knot[10, 13]m",5
"Knot[10, 13]",5
"Knot[10, 15]",4
"Knot[10, 15]m",4
"Knot[10, 54]",4
"Knot[10, 54]m",4
"Knot[10, 10]m",4
"Knot[10, 10]",4
"Knot[10, 22]",4
"Knot[10, 22]m",4
"Knot[10, 12]",4
"Knot[10, 12]m",4
"Knot[10, 52]",4
"Knot[10, 19]m",4
"Knot[10, 52]m",4
"Knot[10, 19]",4
"Knot[10, 49]",4
"Knot[10, 49]m",4
"Knot[10, 75]m",4
"Knot[10, 75]",4
"Knot[10, 65]",4
"Knot[10, 80]m",2
"Knot[10, 153]",2
"Knot[10, 65]m",4
"Knot[10, 76]m",4
"Knot[10, 76]",4
"Knot[10, 153]m",2
"Knot[10, 80]",2
"Knot[10, 162]",4
"Knot[10, 162]m",4
"Knot[10, 158]",4
"Knot[10, 66]",4
"Knot[10, 158]m",4
"Knot[10, 154]",4
"Knot[10, 83]m",2
"Knot[10, 66]m",4
"Knot[10, 154]m",4
"Knot[10, 83]",2
"Knot[10, 164]m",4
"Knot[10, 86]m",2
"Knot[10, 92]m",2
"Knot[10, 107]m",2
"Knot[10, 163]m",4
"Knot[10, 165]m",4
"Knot[10, 86]",2
"Knot[10, 164]",4
"Knot[10, 95]m",2
"Knot[10, 107]",2
"Knot[10, 95]",2
"Knot[10, 89]",4
"Knot[10, 89]m",4
"Knot[10, 165]",4
"Knot[10, 92]",2
"Knot[10, 163]",4
"Knot[10, 20]",3
"Knot[10, 20]m",3
"Knot[10, 16]",3
"Knot[10, 16]m",3
"Knot[10, 7]m",3
"Knot[10, 7]",3
"Knot[10, 63]",3
"Knot[10, 63]m",3
"Knot[10, 50]m",3
"Knot[10, 50]",3
"Knot[10, 74]m",3
"Knot[10, 74]",3
"Knot[3, 1]#Knot[7, 1]",2
"Knot[3, 1]m#Knot[7, 1]m",2
"Knot[3, 1]m#Knot[7, 1]",2
"Knot[3, 1]#Knot[7, 1]m",2
"Knot[10, 5]",2
"Knot[10, 5]m",2
"Knot[5, 1]m#Knot[5, 1]m",2
"Knot[5, 1]#Knot[5, 1]",2
"Knot[5, 1]#Knot[5, 1]m",2
"Knot[10, 47]",2
"Knot[10, 47]m",2
"Knot[10, 9]m",2
"Knot[10, 62]m",2
"Knot[10, 9]",2
"Knot[10, 62]",2
"Knot[10, 85]",1
"Knot[10, 85]m",1
"Knot[10, 6]",2
"Knot[10, 6]m",2
"Knot[10, 17]",2
"Knot[10, 68]",2
"Knot[10, 68]m",2
"Knot[10, 82]",1
"Knot[10, 82]m",1
"Knot[10, 93]m",1
"Knot[10, 93]",1
"Knot[10, 106]m",1
"Knot[10, 106]",1
"Knot[10, 102]",1
"Knot[10, 94]",1
"Knot[10, 94]m",1
"Knot[10, 102]m",1
"Knot[10, 101]",2
"Knot[10, 101]m",2
"Knot[10, 79]",1
"Knot[10, 11]",2
"Knot[10, 11]m",2
"Knot[10, 157]",2
"Knot[10, 97]m",2
"Knot[10, 118]",1
"Knot[10, 90]",1
"Knot[10, 97]",2
"Knot[10, 98]",1
"Knot[10, 109]",1
"Knot[10, 110]",1
"Knot[10, 90]m",1
"Knot[10, 105]m",2
"Knot[10, 110]m",1
"Knot[10, 105]",2
"Knot[10, 98]m",1
"Knot[10, 157]m",2
"Knot[10, 117]",1
"Knot[10, 117]m",1
"Knot[10, 96]",2
"Knot[10, 113]m",2
"Knot[10, 96]m",2
"Knot[10, 119]m",1
"Knot[10, 115]",1
"Knot[10, 119]",1
"Knot[10, 113]",2
"Knot[10, 1]m",1
"Knot[10, 1]",1
"Knot[10, 2]",1
"Knot[10, 2]m",1
"Knot[10, 4]m",1
"Knot[10, 4]",1
"Knot[10, 8]",1
"Knot[10, 8]m",1
"Knot[10, 46]",1
"Knot[10, 46]m",1
"Knot[10, 61]",1
"Knot[10, 61]m",1
"Knot[10, 3]m",1
"Knot[10, 3]",1
"Knot[10, 100]m",1
"Knot[10, 100]",1
"Knot[10, 108]",1
"Knot[10, 108]m",1
"Knot[10, 64]",1
"Knot[10, 64]m",1
"Knot[10, 112]",1
"Knot[10, 112]m",1
"Knot[10, 116]m",1
"Knot[10, 116]",1
"Knot[10, 152]m",1
"Knot[10, 152]",1
"Knot[10, 111]m",1
"Knot[10, 111]",1
"Knot[10, 114]",1
"Knot[10, 99]",1
"Knot[10, 114]m",1
"Knot[10, 120]m",1
"Knot[10, 123]",1
"Knot[10, 122]m",1
"Knot[10, 122]",1
"Knot[10, 121]m",1
"Knot[10, 121]",1
"Knot[10, 120]",1
"Knot[5, 1]m",3252078
"Knot[5, 1]",3252078
"Knot[8, 8]",15102
"Knot[8, 8]m",15102
"Knot[4, 1]#Knot[5, 2]m",3476
"Knot[4, 1]#Knot[5, 2]",3476
"Knot[8, 16]m",2833
"Knot[8, 16]",2833
"Knot[9, 42]",2786
"Knot[9, 42]m",2786
"Knot[9, 12]m",287
"Knot[9, 12]",287
"Knot[10, 132]m",70
"Knot[10, 132]",70
"Knot[10, 129]m",42
"Knot[10, 129]",42
"Knot[10, 71]",18
"Knot[10, 125]m",25
"Knot[10, 125]",25
"Knot[10, 40]",18
"Knot[10, 40]m",18
"Knot[10, 156]",14
"Knot[10, 156]m",14
"Knot[10, 25]m",9
"Knot[10, 25]",9
"Knot[10, 56]",6
"Knot[10, 56]m",6
"Knot[10, 48]",2
"Knot[10, 48]m",2
"Knot[10, 91]",1
"Knot[10, 91]m",1
"Knot[10, 104]",1
"Knot[10, 104]m",1
"Knot[10, 103]",1
"Knot[10, 103]m",1
"Knot[10, 71]m",18
"Knot[8, 17]r",2836
"Knot[9, 32]r",153
"Knot[9, 32]rm",153
"Knot[9, 33]r",153
"Knot[9, 33]rm",153
"Knot[10, 67]r",3
"Knot[10, 67]rm",3
"Knot[10, 79]m",1
"Knot[10, 80]r",2
"Knot[10, 80]rm",2
"Knot[10, 81]m",4
"Knot[10, 82]r",1
"Knot[10, 82]rm",1
"Knot[10, 83]r",2
"Knot[10, 83]rm",2
"Knot[10, 84]r",3
"Knot[10, 84]rm",3
"Knot[10, 85]r",1
"Knot[10, 85]rm",1
"Knot[10, 86]r",2
"Knot[10, 86]rm",2
"Knot[10, 87]r",3
"Knot[10, 87]rm",3
"Knot[10, 88]m",4
"Knot[10, 90]r",1
"Knot[10, 90]rm",1
"Knot[10, 91]r",1
"Knot[10, 91]rm",1
"Knot[10, 92]r",2
"Knot[10, 92]rm",2
"Knot[10, 93]r",1
"Knot[10, 93]rm",1
"Knot[10, 94]r",1
"Knot[10, 94]rm",1
"Knot[10, 95]r",2
"Knot[10, 95]rm",2
"Knot[10, 98]r",1
"Knot[10, 98]rm",1
"Knot[10, 102]r",1
"Knot[10, 102]rm",1
"Knot[10, 106]r",1
"Knot[10, 106]rm",1
"Knot[10, 107]r",2
"Knot[10, 107]rm",2
"Knot[10, 109]m",1
"Knot[10, 110]r",1
"Knot[10, 110]rm",1
"Knot[10, 115]m",1
"Knot[10, 117]r",1
"Knot[10, 117]rm",1
"Knot[10, 118]m",1
"Knot[10, 119]r",1
"Knot[10, 119]rm",1
"Knot[10, 147]r",26
"Knot[10, 147]rm",26
"Knot[10, 148]r",12
"Knot[10, 148]rm",12
"Knot[10, 149]r",8
"Knot[10, 149]rm",8
"Knot[10, 150]r",22
"Knot[10, 150]rm",22
"Knot[10, 151]r",16
"Knot[10, 151]rm",16
"Knot[10, 153]r",2
"Knot[10, 153]rm",2

==> anc/knot-table.csv <==
"Knot[3, 1]"
"Knot[3, 1]m"
"Knot[4, 1]"
"Knot[5, 1]"
"Knot[5, 1]m"
"Knot[5, 2]"
"Knot[5, 2]m"
"Knot[6, 1]"
"Knot[6, 1]m"
"Knot[6, 2]"
"Knot[6, 2]m"
"Knot[6, 3]"
"Knot[7, 1]"
"Knot[7, 1]m"
"Knot[7, 2]"
"Knot[7, 2]m"
"Knot[7, 3]"
"Knot[7, 3]m"
"Knot[7, 4]"
"Knot[7, 4]m"
"Knot[7, 5]"
"Knot[7, 5]m"
"Knot[7, 6]"
"Knot[7, 6]m"
"Knot[7, 7]"
"Knot[7, 7]m"
"Knot[8, 1]"
"Knot[8, 1]m"
"Knot[8, 2]"
"Knot[8, 2]m"
"Knot[8, 3]"
"Knot[8, 4]"
"Knot[8, 4]m"
"Knot[8, 5]"
"Knot[8, 5]m"
"Knot[8, 6]"
"Knot[8, 6]m"
"Knot[8, 7]"
"Knot[8, 7]m"
"Knot[8, 8]"
"Knot[8, 8]m"
"Knot[8, 9]"
"Knot[8, 10]"
"Knot[8, 10]m"
"Knot[8, 11]"
"Knot[8, 11]m"
"Knot[8, 12]"
"Knot[8, 13]"
"Knot[8, 13]m"
"Knot[8, 14]"
"Knot[8, 14]m"
"Knot[8, 15]"
"Knot[8, 15]m"
"Knot[8, 16]"
"Knot[8, 16]m"
"Knot[8, 17]"
"Knot[8, 17]r"
"Knot[8, 18]"
"Knot[8, 19]"
"Knot[8, 19]m"
"Knot[8, 20]"
"Knot[8, 20]m"
"Knot[8, 21]"
"Knot[8, 21]m"
"Knot[9, 1]"
"Knot[9, 1]m"
"Knot[9, 2]"
"Knot[9, 2]m"
"Knot[9, 3]"
"Knot[9, 3]m"
"Knot[9, 4]"
"Knot[9, 4]m"
"Knot[9, 5]"
"Knot[9, 5]m"
"Knot[9, 6]"
"Knot[9, 6]m"
"Knot[9, 7]"
"Knot[9, 7]m"
"Knot[9, 8]"
"Knot[9, 8]m"
"Knot[9, 9]"
"Knot[9, 9]m"
"Knot[9, 10]"
"Knot[9, 10]m"
"Knot[9, 11]"
"Knot[9, 11]m"
"Knot[9, 12]"
"Knot[9, 12]m"
"Knot[9, 13]"
"Knot[9, 13]m"
"Knot[9, 14]"
"Knot[9, 14]m"
"Knot[9, 15]"
"Knot[9, 15]m"
"Knot[9, 16]"
"Knot[9, 16]m"
"Knot[9, 17]"
"Knot[9, 17]m"
"Knot[9, 18]"
"Knot[9, 18]m"
"Knot[9, 19]"
"Knot[9, 19]m"
"Knot[9, 20]"
"Knot[9, 20]m"
"Knot[9, 21]"
"Knot[9, 21]m"
"Knot[9, 22]"
"Knot[9, 22]m"
"Knot[9, 23]"
"Knot[9, 23]m"
"Knot[9, 24]"
"Knot[9, 24]m"
"Knot[9, 25]"
"Knot[9, 25]m"
"Knot[9, 26]"
"Knot[9, 26]m"
"Knot[9, 27]"
"Knot[9, 27]m"
"Knot[9, 28]"
"Knot[9, 28]m"
"Knot[9, 29]"
"Knot[9, 29]m"
"Knot[9, 30]"
"Knot[9, 30]m"
"Knot[9, 31]"
"Knot[9, 31]m"
"Knot[9, 32]"
"Knot[9, 32]r"
"Knot[9, 32]m"
"Knot[9, 32]rm"
"Knot[9, 33]"
"Knot[9, 33]r"
"Knot[9, 33]m"
"Knot[9, 33]rm"
"Knot[9, 34]"
"Knot[9, 34]m"
"Knot[9, 35]"
"Knot[9, 35]m"
"Knot[9, 36]"
"Knot[9, 36]m"
"Knot[9, 37]"
"Knot[9, 37]m"
"Knot[9, 38]"
"Knot[9, 38]m"
"Knot[9, 39]"
"Knot[9, 39]m"
"Knot[9, 40]"
"Knot[9, 40]m"
"Knot[9, 41]"
"Knot[9, 41]m"
"Knot[9, 42]"
"Knot[9, 42]m"
"Knot[9, 43]"
"Knot[9, 43]m"
"Knot[9, 44]"
"Knot[9, 44]m"
"Knot[9, 45]"
"Knot[9, 45]m"
"Knot[9, 46]"
"Knot[9, 46]m"
"Knot[9, 47]"
"Knot[9, 47]m"
"Knot[9, 48]"
"Knot[9, 48]m"
"Knot[9, 49]"
"Knot[9, 49]m"
"Knot[10, 1]"
"Knot[10, 1]m"
"Knot[10, 2]"
"Knot[10, 2]m"
"Knot[10, 3]"
"Knot[10, 3]m"
"Knot[10, 4]"
"Knot[10, 4]m"
"Knot[10, 5]"
"Knot[10, 5]m"
"Knot[10, 6]"
"Knot[10, 6]m"
"Knot[10, 7]"
"Knot[10, 7]m"
"Knot[10, 8]"
"Knot[10, 8]m"
"Knot[10, 9]"
"Knot[10, 9]m"
"Knot[10, 10]"
"Knot[10, 10]m"
"Knot[10, 11]"
"Knot[10, 11]m"
"Knot[10, 12]"
"Knot[10, 12]m"
"Knot[10, 13]"
"Knot[10, 13]m"
"Knot[10, 14]"
"Knot[10, 14]m"
"Knot[10, 15]"
"Knot[10, 15]m"
"Knot[10, 16]"
"Knot[10, 16]m"
"Knot[10, 17]"
"Knot[10, 18]"
"Knot[10, 18]m"
"Knot[10, 19]"
"Knot[10, 19]m"
"Knot[10, 20]"
"Knot[10, 20]m"
"Knot[10, 21]"
"Knot[10, 21]m"
"Knot[10, 22]"
"Knot[10, 22]m"
"Knot[10, 23]"
"Knot[10, 23]m"
"Knot[10, 24]"
"Knot[10, 24]m"
"Knot[10, 25]"
"Knot[10, 25]m"
"Knot[10, 26]"
"Knot[10, 26]m"
"Knot[10, 27]"
"Knot[10, 27]m"
"Knot[10, 28]"
"Knot[10, 28]m"
"Knot[10, 29]"
"Knot[10, 29]m"
"Knot[10, 30]"
"Knot[10, 30]m"
"Knot[10, 31]"
"Knot[10, 31]m"
"Knot[10, 32]"
"Knot[10, 32]m"
"Knot[10, 33]"
"Knot[10, 34]"
"Knot[10, 34]m"
"Knot[10, 35]"
"Knot[10, 35]m"
"Knot[10, 36]"
"Knot[10, 36]m"
"Knot[10, 37]"
"Knot[10, 38]"
"Knot[10, 38]m"
"Knot[10, 39]"
"Knot[10, 39]m"
"Knot[10, 40]"
"Knot[10, 40]m"
"Knot[10, 41]"
"Knot[10, 41]m"
"Knot[10, 42]"
"Knot[10, 42]m"
"Knot[10, 43]"
"Knot[10, 44]"
"Knot[10, 44]m"
"Knot[10, 45]"
"Knot[10, 46]"
"Knot[10, 46]m"
"Knot[10, 47]"
"Knot[10, 47]m"
"Knot[10, 48]"
"Knot[10, 48]m"
"Knot[10, 49]"
"Knot[10, 49]m"
"Knot[10, 50]"
"Knot[10, 50]m"
"Knot[10, 51]"
"Knot[10, 51]m"
"Knot[10, 52]"
"Knot[10, 52]m"
"Knot[10, 53]"
"Knot[10, 53]m"
"Knot[10, 54]"
"Knot[10, 54]m"
"Knot[10, 55]"
"Knot[10, 55]m"
"Knot[10, 56]"
"Knot[10, 56]m"
"Knot[10, 57]"
"Knot[10, 57]m"
"Knot[10, 58]"
"Knot[10, 58]m"
"Knot[10, 59]"
"Knot[10, 59]m"
"Knot[10, 60]"
"Knot[10, 60]m"
"Knot[10, 61]"
"Knot[10, 61]m"
"Knot[10, 62]"
"Knot[10, 62]m"
"Knot[10, 63]"
"Knot[10, 63]m"
"Knot[10, 64]"
"Knot[10, 64]m"
"Knot[10, 65]"
"Knot[10, 65]m"
"Knot[10, 66]"
"Knot[10, 66]m"
"Knot[10, 67]"
"Knot[10, 67]r"
"Knot[10, 67]m"
"Knot[10, 67]rm"
"Knot[10, 68]"
"Knot[10, 68]m"
"Knot[10, 69]"
"Knot[10, 69]m"
"Knot[10, 70]"
"Knot[10, 70]m"
"Knot[10, 71]"
"Knot[10, 71]m"
"Knot[10, 72]"
"Knot[10, 72]m"
"Knot[10, 73]"
"Knot[10, 73]m"
"Knot[10, 74]"
"Knot[10, 74]m"
"Knot[10, 75]"
"Knot[10, 75]m"
"Knot[10, 76]"
"Knot[10, 76]m"
"Knot[10, 77]"
"Knot[10, 77]m"
"Knot[10, 78]"
"Knot[10, 78]m"
"Knot[10, 79]"
"Knot[10, 79]m"
"Knot[10, 80]"
"Knot[10, 80]r"
"Knot[10, 80]m"
"Knot[10, 80]rm"
"Knot[10, 81]"
"Knot[10, 81]m"
"Knot[10, 82]"
"Knot[10, 82]r"
"Knot[10, 82]m"
"Knot[10, 82]rm"
"Knot[10, 83]"
"Knot[10, 83]r"
"Knot[10, 83]m"
"Knot[10, 83]rm"
"Knot[10, 84]"
"Knot[10, 84]r"
"Knot[10, 84]m"
"Knot[10, 84]rm"
"Knot[10, 85]"
"Knot[10, 85]r"
"Knot[10, 85]m"
"Knot[10, 85]rm"
"Knot[10, 86]"
"Knot[10, 86]r"
"Knot[10, 86]m"
"Knot[10, 86]rm"
"Knot[10, 87]"
"Knot[10, 87]r"
"Knot[10, 87]m"
"Knot[10, 87]rm"
"Knot[10, 88]"
"Knot[10, 88]m"
"Knot[10, 89]"
"Knot[10, 89]m"
"Knot[10, 90]"
"Knot[10, 90]r"
"Knot[10, 90]m"
"Knot[10, 90]rm"
"Knot[10, 91]"
"Knot[10, 91]r"
"Knot[10, 91]m"
"Knot[10, 91]rm"
"Knot[10, 92]"
"Knot[10, 92]r"
"Knot[10, 92]m"
"Knot[10, 92]rm"
"Knot[10, 93]"
"Knot[10, 93]r"
"Knot[10, 93]m"
"Knot[10, 93]rm"
"Knot[10, 94]"
"Knot[10, 94]r"
"Knot[10, 94]m"
"Knot[10, 94]rm"
"Knot[10, 95]"
"Knot[10, 95]r"
"Knot[10, 95]m"
"Knot[10, 95]rm"
"Knot[10, 96]"
"Knot[10, 96]m"
"Knot[10, 97]"
"Knot[10, 97]m"
"Knot[10, 98]"
"Knot[10, 98]r"
"Knot[10, 98]m"
"Knot[10, 98]rm"
"Knot[10, 99]"
"Knot[10, 100]"
"Knot[10, 100]m"
"Knot[10, 101]"
"Knot[10, 101]m"
"Knot[10, 102]"
"Knot[10, 102]r"
"Knot[10, 102]m"
"Knot[10, 102]rm"
"Knot[10, 103]"
"Knot[10, 103]m"
"Knot[10, 104]"
"Knot[10, 104]m"
"Knot[10, 105]"
"Knot[10, 105]m"
"Knot[10, 106]"
"Knot[10, 106]r"
"Knot[10, 106]m"
"Knot[10, 106]rm"
"Knot[10, 107]"
"Knot[10, 107]r"
"Knot[10, 107]m"
"Knot[10, 107]rm"
"Knot[10, 108]"
"Knot[10, 108]m"
"Knot[10, 109]"
"Knot[10, 109]m"
"Knot[10, 110]"
"Knot[10, 110]r"
"Knot[10, 110]m"
"Knot[10, 110]rm"
"Knot[10, 111]"
"Knot[10, 111]m"
"Knot[10, 112]"
"Knot[10, 112]m"
"Knot[10, 113]"
"Knot[10, 113]m"
"Knot[10, 114]"
"Knot[10, 114]m"
"Knot[10, 115]"
"Knot[10, 115]m"
"Knot[10, 116]"
"Knot[10, 116]m"
"Knot[10, 117]"
"Knot[10, 117]r"
"Knot[10, 117]m"
"Knot[10, 117]rm"
"Knot[10, 118]"
"Knot[10, 118]m"
"Knot[10, 119]"
"Knot[10, 119]r"
"Knot[10, 119]m"
"Knot[10, 119]rm"
"Knot[10, 120]"
"Knot[10, 120]m"
"Knot[10, 121]"
"Knot[10, 121]m"
"Knot[10, 122]"
"Knot[10, 122]m"
"Knot[10, 123]"
"Knot[10, 124]"
"Knot[10, 124]m"
"Knot[10, 125]"
"Knot[10, 125]m"
"Knot[10, 126]"
"Knot[10, 126]m"
"Knot[10, 127]"
"Knot[10, 127]m"
"Knot[10, 128]"
"Knot[10, 128]m"
"Knot[10, 129]"
"Knot[10, 129]m"
"Knot[10, 130]"
"Knot[10, 130]m"
"Knot[10, 131]"
"Knot[10, 131]m"
"Knot[10, 132]"
"Knot[10, 132]m"
"Knot[10, 133]"
"Knot[10, 133]m"
"Knot[10, 134]"
"Knot[10, 134]m"
"Knot[10, 135]"
"Knot[10, 135]m"
"Knot[10, 136]"
"Knot[10, 136]m"
"Knot[10, 137]"
"Knot[10, 137]m"
"Knot[10, 138]"
"Knot[10, 138]m"
"Knot[10, 139]"
"Knot[10, 139]m"
"Knot[10, 140]"
"Knot[10, 140]m"
"Knot[10, 141]"
"Knot[10, 141]m"
"Knot[10, 142]"
"Knot[10, 142]m"
"Knot[10, 143]"
"Knot[10, 143]m"
"Knot[10, 144]"
"Knot[10, 144]m"
"Knot[10, 145]"
"Knot[10, 145]m"
"Knot[10, 146]"
"Knot[10, 146]m"
"Knot[10, 147]"
"Knot[10, 147]r"
"Knot[10, 147]m"
"Knot[10, 147]rm"
"Knot[10, 148]"
"Knot[10, 148]r"
"Knot[10, 148]m"
"Knot[10, 148]rm"
"Knot[10, 149]"
"Knot[10, 149]r"
"Knot[10, 149]m"
"Knot[10, 149]rm"
"Knot[10, 150]"
"Knot[10, 150]r"
"Knot[10, 150]m"
"Knot[10, 150]rm"
"Knot[10, 151]"
"Knot[10, 151]r"
"Knot[10, 151]m"
"Knot[10, 151]rm"
"Knot[10, 152]"
"Knot[10, 152]m"
"Knot[10, 153]"
"Knot[10, 153]r"
"Knot[10, 153]m"
"Knot[10, 153]rm"
"Knot[10, 154]"
"Knot[10, 154]m"
"Knot[10, 155]"
"Knot[10, 155]m"
"Knot[10, 156]"
"Knot[10, 156]m"
"Knot[10, 157]"
"Knot[10, 157]m"
"Knot[10, 158]"
"Knot[10, 158]m"
"Knot[10, 159]"
"Knot[10, 159]m"
"Knot[10, 160]"
"Knot[10, 160]m"
"Knot[10, 161]"
"Knot[10, 161]m"
"Knot[10, 162]"
"Knot[10, 162]m"
"Knot[10, 163]"
"Knot[10, 163]m"
"Knot[10, 164]"
"Knot[10, 164]m"
"Knot[10, 165]"
"Knot[10, 165]m"
"Knot[3, 1]#Knot[3, 1]"
"Knot[3, 1]#Knot[3, 1]m"
"Knot[3, 1]m#Knot[3, 1]m"
"Knot[3, 1]#Knot[4, 1]"
"Knot[3, 1]m#Knot[4, 1]"
"Knot[3, 1]#Knot[5, 1]"
"Knot[3, 1]#Knot[5, 1]m"
"Knot[3, 1]#Knot[5, 2]"
"Knot[3, 1]#Knot[5, 2]m"
"Knot[3, 1]m#Knot[5, 1]"
"Knot[3, 1]m#Knot[5, 1]m"
"Knot[3, 1]m#Knot[5, 2]"
"Knot[3, 1]m#Knot[5, 2]m"
"Knot[4, 1]#Knot[4, 1]"
"Knot[3, 1]#Knot[6, 1]"
"Knot[3, 1]#Knot[6, 1]m"
"Knot[3, 1]#Knot[6, 2]"
"Knot[3, 1]#Knot[6, 2]m"
"Knot[3, 1]#Knot[6, 3]"
"Knot[3, 1]m#Knot[6, 1]"
"Knot[3, 1]m#Knot[6, 1]m"
"Knot[3, 1]m#Knot[6, 2]"
"Knot[3, 1]m#Knot[6, 2]m"
"Knot[3, 1]m#Knot[6, 3]"
"Knot[4, 1]#Knot[5, 1]"
"Knot[4, 1]#Knot[5, 1]m"
"Knot[4, 1]#Knot[5, 2]"
"Knot[4, 1]#Knot[5, 2]m"
"Knot[3, 1]#Knot[7, 1]"
"Knot[3, 1]#Knot[7, 1]m"
"Knot[3, 1]#Knot[7, 2]"
"Knot[3, 1]#Knot[7, 2]m"
"Knot[3, 1]#Knot[7, 3]"
"Knot[3, 1]#Knot[7, 3]m"
"Knot[3, 1]#Knot[7, 4]"
"Knot[3, 1]#Knot[7, 4]m"
"Knot[3, 1]#Knot[7, 5]"
"Knot[3, 1]#Knot[7, 5]m"
"Knot[3, 1]#Knot[7, 6]"
"Knot[3, 1]#Knot[7, 6]m"
"Knot[3, 1]#Knot[7, 7]"
"Knot[3, 1]#Knot[7, 7]m"
"Knot[3, 1]m#Knot[7, 1]"
"Knot[3, 1]m#Knot[7, 1]m"
"Knot[3, 1]m#Knot[7, 2]"
"Knot[3, 1]m#Knot[7, 2]m"
"Knot[3, 1]m#Knot[7, 3]"
"Knot[3, 1]m#Knot[7, 3]m"
"Knot[3, 1]m#Knot[7, 4]"
"Knot[3, 1]m#Knot[7, 4]m"
"Knot[3, 1]m#Knot[7, 5]"
"Knot[3, 1]m#Knot[7, 5]m"
"Knot[3, 1]m#Knot[7, 6]"
"Knot[3, 1]m#Knot[7, 6]m"
"Knot[3, 1]m#Knot[7, 7]"
"Knot[3, 1]m#Knot[7, 7]m"
"Knot[4, 1]#Knot[6, 1]"
"Knot[4, 1]#Knot[6, 1]m"
"Knot[4, 1]#Knot[6, 2]"
"Knot[4, 1]#Knot[6, 2]m"
"Knot[4, 1]#Knot[6, 3]"
"Knot[5, 1]#Knot[5, 1]"
"Knot[5, 1]#Knot[5, 1]m"
"Knot[5, 1]#Knot[5, 2]"
"Knot[5, 1]#Knot[5, 2]m"
"Knot[5, 1]m#Knot[5, 1]m"
"Knot[5, 1]m#Knot[5, 2]"
"Knot[5, 1]m#Knot[5, 2]m"
"Knot[5, 2]#Knot[5, 2]"
"Knot[5, 2]#Knot[5, 2]m"
"Knot[5, 2]m#Knot[5, 2]m"
"Knot[3, 1]#Knot[3, 1]#Knot[3, 1]"
"Knot[3, 1]#Knot[3, 1]#Knot[3, 1]m"
"Knot[3, 1]#Knot[3, 1]m#Knot[3, 1]m"
"Knot[3, 1]m#Knot[3, 1]m#Knot[3, 1]m"
"Knot[3, 1]#Knot[3, 1]#Knot[4, 1]"
"Knot[3, 1]#Knot[3, 1]m#Knot[4, 1]"
"Knot[3, 1]m#Knot[3, 1]m#Knot[4, 1]"
